Multi-Particle Amplitudes from the Four-Point Correlator in Planar N=4 SYM

A non-trivial consequence of the super-correlator/super-amplitude duality is that the integrand of the four-point correlation function of stress-tensor multiplets in planar N=4 super Yang-Mills contains a certain combination of n-point amplitude integrands for any n. This combination is the sum of products of all helicity super-amplitudes with their corresponding helicity conjugates. The four-point correlator itself is described by a single scalar function whose loop level integrands possess a hidden permutation symmetry facilitating its computation up to ten loops. We discover that assuming Yangian symmetry and an appropriate basis of planar dual conformal integrands it is possible to disentangle the contributions from the individual amplitudes from this combination. We test this up to seven points and up to two loops. This suggests that any scattering amplitude for any n, with any helicity structure and at any loop order may be extractable from the four-point correlator.

==> MultiParticleAmplitudesFromCorrelator.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12189,        360]
NotebookOptionsPosition[      8796,        266]
NotebookOutlinePosition[      9140,        281]
CellTagsIndexPosition[      9097,        278]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.727952535138261*^9, 
  3.7279525351677837`*^9}},ExpressionUUID->"f73f423a-a561-41ca-99be-\
b460ab33f115"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "xx", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"xx", "[", 
   RowBox[{"{", 
    RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"xx", "[", 
    RowBox[{"{", 
     RowBox[{"b", ",", "a"}], "}"}], "]"}], "/;", 
   RowBox[{"b", "<", "a"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"xx", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "a_"}], "}"}], "]"}], ":=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7279524819177446`*^9, 
  3.727952481952775*^9}},ExpressionUUID->"a324780f-4917-4354-a41b-\
0769caa12290"],

Cell[CellGroupData[{

Cell["Six-point Prescriptive x-basis Integrands", "Chapter",
 CellChangeTimes->{{3.7279524890059123`*^9, 3.7279525108377056`*^9}, {
  3.7303824435027957`*^9, 3.730382451727657*^9}, {3.7303825749925995`*^9, 
  3.730382575920446*^9}},ExpressionUUID->"629f4d62-35a1-4d3e-b05c-\
249dbfdb5726"],

Cell[CellGroupData[{

Cell["Two Loops", "Subchapter",
 CellChangeTimes->{{3.7279525055176144`*^9, 
  3.7279525072617464`*^9}},ExpressionUUID->"2987300f-4ad2-400d-9aaf-\
6e97cac2a97c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SixPointPrescriptiveTwoLoopXBasis", "=", 
   RowBox[{
   "ReadList", "[", "\"\<SixPointPrescriptiveTwoLoopXBasis.txt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.727952601422677*^9, 3.727952607237882*^9}, {
   3.730387270519311*^9, 3.7303872763844337`*^9}, 3.731332346728174*^9},
 ExpressionUUID -> "795a617f-12a8-47d4-a328-72b745d5d04f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SixPointPrescriptiveTwoLoopXBasis", " ", "//", " ", 
  "Length"}]], "Input",
 CellChangeTimes->{{3.727952609245695*^9, 3.7279526105899*^9}, 
   3.730387291474489*^9},
 ExpressionUUID -> "1a405ea8-74d5-4c32-a38d-eba99c3faffc"],

Cell[BoxData["87"], "Output",
 CellChangeTimes->{
  3.727952610661995*^9, {3.730387288811807*^9, 3.7303872922465353`*^9}, 
   3.730387366558881*^9, 3.731332337270811*^9},
 ExpressionUUID -> "d8c2ad80-4019-4f7e-9c14-39baaed04a87"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Six-point Prescriptive Twistor Basis Integrands", "Chapter",
 CellChangeTimes->{{3.7279524890059123`*^9, 3.7279525108377056`*^9}, {
  3.7303824435027957`*^9, 3.730382451727657*^9}, {3.7303825749925995`*^9, 
  3.730382575920446*^9}, {3.7313337944096193`*^9, 
  3.7313337985091667`*^9}},ExpressionUUID->"0e0bcda8-aabd-4e69-9081-\
b23466081634"],

Cell[CellGroupData[{

Cell["Two Loops", "Subchapter",
 CellChangeTimes->{{3.7279525055176144`*^9, 
  3.7279525072617464`*^9}},ExpressionUUID->"7a7b48be-56c7-45ed-ac3d-\
60aa0f3d40f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SixPointPrescriptiveTwoLoopTwistorBasis", "=", 
   RowBox[{
   "ReadList", "[", "\"\<SixPointPrescriptiveTwoLoopTwistorBasis.txt\>\"", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.727952601422677*^9, 3.727952607237882*^9}, {
   3.730387270519311*^9, 3.7303872763844337`*^9}, 3.731332346728174*^9, {
   3.731333800320565*^9, 
   3.7313338189971285`*^9}},ExpressionUUID->"a59619bf-9117-4491-ba47-\
e5568e4d2c61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SixPointPrescriptiveTwoLoopTwistorBasis", " ", "//", " ", 
  "Length"}]], "Input",
 CellChangeTimes->{{3.727952609245695*^9, 3.7279526105899*^9}, 
   3.730387291474489*^9, {3.7313338059253073`*^9, 
   3.731333822773494*^9}},ExpressionUUID->"12c1f472-0467-413f-bb2d-\
28fc137a2d97"],

Cell[BoxData["87"], "Output",
 CellChangeTimes->{
  3.727952610661995*^9, {3.730387288811807*^9, 3.7303872922465353`*^9}, 
   3.730387366558881*^9, 3.731332337270811*^9, 
   3.731333823284727*^9},ExpressionUUID->"39b3acbb-cf0a-4ddd-b86d-\
f115d8fb7efc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Seven-point Prescriptive x-basis Integrands", "Chapter",
 CellChangeTimes->{{3.7279524890059123`*^9, 3.7279525208301144`*^9}, {
  3.730382460978493*^9, 3.7303824612990646`*^9}, {3.730382570713442*^9, 
  3.730382572457038*^9}},
 ExpressionUUID -> "faa587c8-f153-4434-a122-95f0450b129e"],

Cell[CellGroupData[{

Cell["Two Loops", "Subchapter",
 CellChangeTimes->{{3.7279525055176144`*^9, 3.7279525072617464`*^9}},
 ExpressionUUID -> "f590c722-74fe-479b-9cfc-02778eee27ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SevenPointPrescriptiveTwoLoopXBasis", "=", 
   RowBox[{
   "ReadList", "[", "\"\<SevenPointPrescriptiveTwoLoopXBasis.txt\>\"", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7279526180384917`*^9, 3.7279526206384716`*^9}, {
   3.730387297009158*^9, 3.7303872999730573`*^9}, 3.7313323873126106`*^9, 
   3.731333825957446*^9, 
   3.7313338599273653`*^9},ExpressionUUID->"76f5abd3-4c39-496c-82b1-\
9d5e64bd8c08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SevenPointPrescriptiveTwoLoopXBasis", " ", "//", " ", 
  "Length"}]], "Input",
 CellChangeTimes->{{3.7279526245895233`*^9, 3.7279526259297285`*^9}, 
   3.730387302439947*^9},
 ExpressionUUID -> "120911ed-ab86-4876-b81e-63ae0aaf9078"],

Cell[BoxData["378"], "Output",
 CellChangeTimes->{3.727952629032739*^9, 3.7303873099654846`*^9, 
  3.7303873730081224`*^9, 3.7313323926300535`*^9},
 ExpressionUUID -> "13d71b10-ebe8-423e-95a8-6b8e110f4bdf"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Seven-point Prescriptive Twistor Basis Integrands", "Chapter",
 CellChangeTimes->{{3.7279524890059123`*^9, 3.7279525208301144`*^9}, {
  3.730382460978493*^9, 3.7303824612990646`*^9}, {3.730382570713442*^9, 
  3.730382572457038*^9}, {3.7313338383094134`*^9, 
  3.7313338427809687`*^9}},ExpressionUUID->"89518c49-77d1-4913-8e7e-\
ecdf2ff23e7b"],

Cell[CellGroupData[{

Cell["Two Loops", "Subchapter",
 CellChangeTimes->{{3.7279525055176144`*^9, 
  3.7279525072617464`*^9}},ExpressionUUID->"53534080-e572-459e-819e-\
aa676075190d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SevenPointPrescriptiveTwoLoopTwistorBasis", "=", 
   RowBox[{
   "ReadList", "[", "\"\<SevenPointPrescriptiveTwoLoopTwistorBasis.txt\>\"", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7279526180384917`*^9, 3.7279526206384716`*^9}, {
   3.730387297009158*^9, 3.7303872999730573`*^9}, 3.7313323873126106`*^9, {
   3.731333825957446*^9, 
   3.731333857600712*^9}},ExpressionUUID->"6f337ec8-926a-426a-b5fe-\
19761cfdfa99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SevenPointPrescriptiveTwoLoopTwistorBasis", " ", "//", " ", 
  "Length"}]], "Input",
 CellChangeTimes->{{3.7279526245895233`*^9, 3.7279526259297285`*^9}, 
   3.730387302439947*^9, 
   3.7313338549173956`*^9},ExpressionUUID->"17db0577-a263-46bf-a06c-\
5bd559f00095"],

Cell[BoxData["378"], "Output",
 CellChangeTimes->{3.727952629032739*^9, 3.7303873099654846`*^9, 
  3.7303873730081224`*^9, 3.7313323926300535`*^9, 
  3.7313338553120756`*^9},ExpressionUUID->"2cb0134e-a08e-40f3-b75d-\
3c0bacddb0f0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Products of Seven-point k=1 and k=2 Yangian Invariants", "Chapter",
 CellChangeTimes->{{3.7303825061685944`*^9, 3.73038251540065*^9}, {
  3.730382562824933*^9, 
  3.7303825667210226`*^9}},ExpressionUUID->"83b11aac-1552-43da-8af9-\
1f761bd52abb"],

Cell["\[OpenCurlyDoubleQuote]t4\[CloseCurlyDoubleQuote] are twistor four \
brackets.", "Text",
 CellChangeTimes->{{3.73038259745879*^9, 
  3.7303826072898626`*^9}},ExpressionUUID->"f120ec08-3c14-4da3-865d-\
b0988ceb9266"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R1TimesR2YangianRules", "=", 
   RowBox[{"ReadList", "[", "\"\<R1TimesR2YangianRules.txt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7303825171313286`*^9, 3.730382549696847*^9}, 
   3.731332515027302*^9},
 ExpressionUUID -> "ceb215e6-e2e9-4e0e-b88e-e30cae4abd77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"R1TimesR2YangianRules", " ", "//", " ", "Length"}]], "Input",
 CellChangeTimes->{{3.7303825523610373`*^9, 3.730382553729437*^9}},
 ExpressionUUID -> "91eb7b02-6ff4-445a-8fe8-6ba3030bb321"],

Cell[BoxData["441"], "Output",
 CellChangeTimes->{3.7303825539472327`*^9, 3.730387376826586*^9, 
  3.7313325206852393`*^9},
 ExpressionUUID -> "78a1ddb6-41aa-425c-a73f-84a2e59b3b3c"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 941},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (April 18, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 232, 5, 30, "Input", "ExpressionUUID" -> \
"f73f423a-a561-41ca-99be-b460ab33f115"],
Cell[793, 27, 585, 19, 69, "Input", "ExpressionUUID" -> \
"a324780f-4917-4354-a41b-0769caa12290"],
Cell[CellGroupData[{
Cell[1403, 50, 289, 4, 64, "Chapter", "ExpressionUUID" -> \
"629f4d62-35a1-4d3e-b05c-249dbfdb5726"],
Cell[CellGroupData[{
Cell[1717, 58, 161, 3, 61, "Subchapter", "ExpressionUUID" -> \
"2987300f-4ad2-400d-9aaf-6e97cac2a97c"],
Cell[1881, 63, 385, 8, 30, "Input", "ExpressionUUID" -> \
"795a617f-12a8-47d4-a328-72b745d5d04f"],
Cell[CellGroupData[{
Cell[2291, 75, 249, 5, 30, "Input", "ExpressionUUID" -> \
"1a405ea8-74d5-4c32-a38d-eba99c3faffc"],
Cell[2543, 82, 229, 4, 30, "Output", "ExpressionUUID" -> \
"d8c2ad80-4019-4f7e-9c14-39baaed04a87"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2833, 93, 348, 5, 64, "Chapter", "ExpressionUUID" -> \
"0e0bcda8-aabd-4e69-9081-b23466081634"],
Cell[CellGroupData[{
Cell[3206, 102, 161, 3, 61, "Subchapter", "ExpressionUUID" -> \
"7a7b48be-56c7-45ed-ac3d-60aa0f3d40f9"],
Cell[3370, 107, 453, 10, 30, "Input", "ExpressionUUID" -> \
"a59619bf-9117-4491-ba47-e5568e4d2c61"],
Cell[CellGroupData[{
Cell[3848, 121, 305, 6, 30, "Input", "ExpressionUUID" -> \
"12c1f472-0467-413f-bb2d-28fc137a2d97"],
Cell[4156, 129, 253, 5, 30, "Output", "ExpressionUUID" -> \
"39b3acbb-cf0a-4ddd-b86d-f115d8fb7efc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4470, 141, 291, 4, 64, "Chapter", "ExpressionUUID" -> \
"faa587c8-f153-4434-a122-95f0450b129e"],
Cell[CellGroupData[{
Cell[4786, 149, 160, 2, 61, "Subchapter", "ExpressionUUID" -> \
"f590c722-74fe-479b-9cfc-02778eee27ae"],
Cell[4949, 153, 449, 10, 30, "Input", "ExpressionUUID" -> \
"76f5abd3-4c39-496c-82b1-9d5e64bd8c08"],
Cell[CellGroupData[{
Cell[5423, 167, 257, 5, 30, "Input", "ExpressionUUID" -> \
"120911ed-ab86-4876-b81e-63ae0aaf9078"],
Cell[5683, 174, 206, 3, 30, "Output", "ExpressionUUID" -> \
"13d71b10-ebe8-423e-95a8-6b8e110f4bdf"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5950, 184, 348, 5, 64, "Chapter", "ExpressionUUID" -> \
"89518c49-77d1-4913-8e7e-ecdf2ff23e7b"],
Cell[CellGroupData[{
Cell[6323, 193, 161, 3, 61, "Subchapter", "ExpressionUUID" -> \
"53534080-e572-459e-819e-aa676075190d"],
Cell[6487, 198, 461, 10, 30, "Input", "ExpressionUUID" -> \
"6f337ec8-926a-426a-b5fe-19761cfdfa99"],
Cell[CellGroupData[{
Cell[6973, 212, 289, 6, 30, "Input", "ExpressionUUID" -> \
"17db0577-a263-46bf-a06c-5bd559f00095"],
Cell[7265, 220, 231, 4, 30, "Output", "ExpressionUUID" -> \
"2cb0134e-a08e-40f3-b75d-3c0bacddb0f0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7557, 231, 251, 4, 64, "Chapter", "ExpressionUUID" -> \
"83b11aac-1552-43da-8af9-1f761bd52abb"],
Cell[7811, 237, 221, 4, 30, "Text", "ExpressionUUID" -> \
"f120ec08-3c14-4da3-865d-b0988ceb9266"],
Cell[8035, 243, 311, 7, 30, "Input", "ExpressionUUID" -> \
"ceb215e6-e2e9-4e0e-b88e-e30cae4abd77"],
Cell[CellGroupData[{
Cell[8371, 254, 212, 3, 30, "Input", "ExpressionUUID" -> \
"91eb7b02-6ff4-445a-8fe8-6ba3030bb321"],
Cell[8586, 259, 182, 3, 30, "Output", "ExpressionUUID" -> \
"78a1ddb6-41aa-425c-a73f-84a2e59b3b3c"]
}, Open  ]]
}, Open  ]]
}
]
*)


